Transport parameters from AMS-02 F/Si data and fluorine source abundance

The AMS-02 collaboration recently released cosmic-ray F/Si data of unprecedented accuracy. Cosmic-ray (CR) fluorine is predominantly produced by fragmentation of heavier progenitors, while silicon is mostly accelerated at source. This ratio is thus maximally sensitive to CR propagation. We study the compatibility of the transport parameters derived from the F/Si ratio with those obtained from the lighter (Li,Be,B)/C ratios. We also inspect the CR source abundance of F, one of the few elements with a high first ionisation potential but only moderately volatile, and a potentially key element to study the acceleration mechanism of CRs. We use the 1D diffusion model implemented in the USINE code and perform $\chi^2$ analyses accounting for several systematic effects (energy correlations in data, nuclear cross sections and solar modulation uncertainties). We also take advantage of the EXFOR nuclear database to update the F production cross sections for its most important progenitors (identified to be 56Fe, 32S, 28Si, 27Al, 24Mg, 22Ne, and 20Ne). The transport parameters obtained from AMS-02 F/Si data are compatible with those obtained from AMS-02 (Li,Be,B)/C data. The combined fit of all these ratios leads to a chi2/dof$\approx 1.1$, with $\lesssim 10\%$ adjustments of the B and F production cross sections (the latter are based on very few nuclear data points, and would strongly benefit from new measurements). The F/Si ratio is compatible with a pure secondary origin of F, with a best-fit relative source abundance (19F/28Si)$\sim 10^{-3}$ and an upper limit of $\sim 5\times 10^{-3}$. Unfortunately, this limit is not sufficient to test global acceleration models of CR nuclei, for which values at the level of $\sim 10^{-4}$ are required. Such levels could be attained with F/Si data of a few percent accuracy at a few tens of TV, possibly within reach of the next generation of CR experiments.

==> Plots/phi_series.C <==
{

   is_all_NM = false;
//=========Macro generated from canvas: phi_series/CRDB: Solar modulation levels
//=========  (Thu Mar 11 14:26:24 2021) by ROOT version5.34/36
   TCanvas *phi_series = new TCanvas("phi_series", "CRDB: Solar modulation levels",0,0,750,500);
   phi_series->SetHighLightColor(0);
   phi_series->Range(0,0,1,1);
   phi_series->SetFillColor(0);
   phi_series->SetBorderMode(0);
   phi_series->SetBorderSize(0);
   phi_series->SetTickx(1);
   phi_series->SetTicky(1);
   phi_series->SetLeftMargin(0.04);
   phi_series->SetRightMargin(0.01);
   phi_series->SetTopMargin(0.01);
   phi_series->SetBottomMargin(0.12);
   phi_series->SetFrameLineColor(0);
   phi_series->SetFrameBorderMode(0);
  
// ------------>Primitives in pad: data_pad
   TPad *data_pad = new TPad("data_pad", "data_pad",0.005,0.005,0.995,0.995);
   data_pad->Draw();
   data_pad->cd();
   data_pad->Range(1.255606e+09,0.2887003,1.594877e+09,0.9582465);
   data_pad->SetFillColor(0);
   data_pad->SetBorderMode(0);
   data_pad->SetBorderSize(0);
   data_pad->SetTickx(1);
   data_pad->SetTicky(1);
   data_pad->SetRightMargin(0.05);
   data_pad->SetLeftMargin(0.11);
   data_pad->SetTopMargin(0.05);
   data_pad->SetBottomMargin(0.12);
   data_pad->SetFrameLineColor(0);
   data_pad->SetFrameBorderMode(0);
   data_pad->SetFrameLineColor(0);
   data_pad->SetFrameBorderMode(0);
   
   TMultiGraph *multigraph = new TMultiGraph();
   multigraph->SetName("");
   multigraph->SetTitle(";GMT date;<#phi>_{#Delta} (t)   [GV]");
   
   TGraphErrors *gre = new TGraphErrors(300);
   gre->SetName("KERG_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   gre->SetLineWidth(2);
   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(24);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.6297655);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6617607);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.6977181);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.7427284);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.670593);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.6613496);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6579123);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.6815556);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6726454);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6414997);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.6287442);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6637783);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.6591511);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.7127041);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.7072532);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.6465313);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.6470344);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.658902);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.6371011);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.6250513);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.5995974);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.6021962);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.608861);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.6061998);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.6204885);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.6916905);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.640864);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6584059);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.6790988);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.6907619);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.6923248);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.6713284);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.6794958);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.6169491);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.6597272);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.6535928);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.6567605);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6628777);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.6948806);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.6769549);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.6719233);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.7113028);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.7965768);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.7753703);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7641473);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.7542887);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.7330928);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.7309922);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.6920493);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.6904809);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.6916183);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.692416);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.6771703);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.6869625);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.6988055);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.709217);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.7011568);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.6802919);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.6772471);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.6560694);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.6534629);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.675471);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.6489596);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.6464685);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.6633542);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.6612769);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.6968392);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.7131932);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6721063);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.7047083);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.6897868);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.7125766);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.7586045);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.8432528);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.7925041);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.7915);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.7794341);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.73977);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.7907577);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.7135736);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.7525745);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.7337988);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.7406642);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.7642337);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.7427673);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.7261309);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.7015178);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.6889574);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.6818394);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.6904973);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.7243923);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.7178861);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.7262337);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.736133);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.7442666);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.715601);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.7514148);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.7141453);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.7376065);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.739852);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.7947759);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.8257614);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.7592881);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.7379464);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.7151715);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.7422087);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.7592385);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.7323914);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.7298319);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.6984155);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.7220889);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.7344718);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.7980556);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.7906097);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.7469565);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.7689608);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.7187689);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.7184129);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.7181263);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.6784964);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.7304019);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.7995196);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.6903226);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7601926);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.6966886);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.754754);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.8042022);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.7596496);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.7064727);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.8310672);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.7442157);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.8645623);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.8499833);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.7171028);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.7744411);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.8109056);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.7511465);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.7804015);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.7912043);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.8249985);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.8504796);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.8091434);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.822532);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.7838428);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.790248);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.7698505);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.7331632);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.7212644);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.7206995);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.8342554);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.7614846);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.734686);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.7238031);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.6905265);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.692402);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.690829);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.6867252);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.7404823);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.7027632);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.7008241);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.7133887);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.6960047);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.6897281);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.7303705);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.6964425);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.6603659);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.6905772);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.6851999);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.6665696);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.6503701);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453072e+09,0.6534015);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.460844e+09,0.6350403);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.461708e+09,0.6258194);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.462572e+09,0.6111425);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.463436e+09,0.6144041);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.4643e+09,0.5963467);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.465164e+09,0.5691275);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.466028e+09,0.6111674);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.466892e+09,0.5976121);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.467756e+09,0.5830271);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.46862e+09,0.6245413);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.469484e+09,0.5918566);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.470348e+09,0.5823413);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.471212e+09,0.5806668);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.472076e+09,0.5778317);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.47294e+09,0.6025137);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.473804e+09,0.5628749);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.474668e+09,0.5759715);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.475532e+09,0.5668051);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.476396e+09,0.5560199);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.47726e+09,0.558789);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.478128e+09,0.5579958);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.478992e+09,0.5454674);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.479856e+09,0.5584418);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.48072e+09,0.5346941);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.481584e+09,0.5397523);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.482448e+09,0.5700136);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.483312e+09,0.5431038);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.484176e+09,0.5249833);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.48504e+09,0.532672);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.485904e+09,0.5274001);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.486768e+09,0.5229634);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.487632e+09,0.5230829);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.488496e+09,0.5278851);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.48936e+09,0.5195671);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.490224e+09,0.520921);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.491084e+09,0.5499223);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.491948e+09,0.5235182);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.492812e+09,0.5462573);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.493676e+09,0.5479717);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.49454e+09,0.517825);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.495404e+09,0.5284769);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.496268e+09,0.5434643);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.497132e+09,0.5079776);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.497996e+09,0.5118774);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.49886e+09,0.5370757);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.499724e+09,0.5178894);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.500588e+09,0.5499758);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.501452e+09,0.576575);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.502316e+09,0.5474826);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.50318e+09,0.5805033);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.504044e+09,0.5527382);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.504908e+09,0.5856495);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.505772e+09,0.58491);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.506636e+09,0.5908514);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.5075e+09,0.5774441);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.508364e+09,0.5589305);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.509228e+09,0.5454087);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.510096e+09,0.5470437);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.51096e+09,0.5293024);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.511824e+09,0.522395);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.512688e+09,0.5257366);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.513552e+09,0.5130443);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.514416e+09,0.523693);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.51528e+09,0.5240784);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.516144e+09,0.4975482);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.517008e+09,0.519205);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.517872e+09,0.5112705);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.518736e+09,0.4982341);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.5196e+09,0.5213934);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.520464e+09,0.5158042);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.521328e+09,0.5058721);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.522188e+09,0.5231352);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.523052e+09,0.506213);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.523916e+09,0.4947929);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.52478e+09,0.5124965);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.525644e+09,0.4998867);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.526508e+09,0.5075163);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.527372e+09,0.5100765);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.528236e+09,0.485973);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.5291e+09,0.4926091);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.529964e+09,0.5066436);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.530828e+09,0.4861673);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.531692e+09,0.496257);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.532556e+09,0.4948754);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.53342e+09,0.4870823);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.534284e+09,0.4930519);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.535148e+09,0.5067381);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.536012e+09,0.493477);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.536876e+09,0.4944812);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.53774e+09,0.5006726);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.538604e+09,0.4888384);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.539468e+09,0.5002098);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.540332e+09,0.4884026);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.5412e+09,0.4836361);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.542064e+09,0.505775);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.542928e+09,0.495402);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.543792e+09,0.4939175);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.544656e+09,0.51009);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.54552e+09,0.4818026);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.546384e+09,0.4881074);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.547248e+09,0.5119903);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.548112e+09,0.4868641);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.548976e+09,0.5018181);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.54984e+09,0.5064587);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.550704e+09,0.4836958);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.551568e+09,0.4983795);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.552432e+09,0.4955026);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.553296e+09,0.4810125);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.554156e+09,0.4904568);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.55502e+09,0.4876787);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.555884e+09,0.4846805);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.556748e+09,0.5009078);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.557612e+09,0.5316011);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.558476e+09,0.5069026);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.55934e+09,0.4954182);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.560204e+09,0.4930066);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.561068e+09,0.4813096);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.561932e+09,0.4901152);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.562796e+09,0.4949338);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.56366e+09,0.494903);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.564524e+09,0.4892324);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.565388e+09,0.4980352);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.566252e+09,0.484693);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.567116e+09,0.4862895);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.56798e+09,0.4784455);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.568844e+09,0.4824237);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.569708e+09,0.4809293);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.570572e+09,0.4841697);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.571436e+09,0.4774648);
   gre->SetPointError(299,0,0);
   Double_t date_26052016 = 1.4643e+09;
   Double_t date_19052018 = 1.52651e+09;
   Double_t date_30112019 = 1.57144e+09;
   cout << "            ->26/05/2016           ->19/05/2018           ->30/11/2019" << endl;
   Double_t av1 = 0., av2 = 0., av3 = 0.;
   Int_t n1 = 0, n2 = 0, n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_KERG   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   if (is_all_NM)
      multigraph->Add(gre,"L");

   gre = new TGraphErrors(308);
   gre->SetName("NEWK_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   ci = TColor::GetColor("#ff0000");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   ci = TColor::GetColor("#ff66ff");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(30);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.6036727);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6299174);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.6586667);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.7061091);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.6437437);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.6520749);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6414719);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.6483437);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6407547);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6248333);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.606922);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6484919);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.633969);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.6825033);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.6772025);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.6260527);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.6264617);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.619886);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.6116491);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.6037216);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.5866294);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.5766642);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.5896263);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.5781958);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.5966503);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.6716669);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.6147622);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6220283);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.6416907);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.8033105);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.7032802);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.6450242);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.6400068);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.5921562);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.6193758);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.6185907);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.6311136);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6489109);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.6671378);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.6635776);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.6307767);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.6728214);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.7425523);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.7351813);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7166243);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.6962145);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.6700313);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.6830058);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.6463745);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.6341762);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.6559732);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.6750683);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.6305935);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.6165626);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.6265141);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.6639939);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.6441715);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.6267276);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.6198108);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.606177);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.6072361);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.608462);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.5945592);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.5931644);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.607446);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.5956273);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.6438215);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.6596705);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6089283);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.6599587);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.6439327);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.6429788);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.701924);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.772529);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.7291765);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.7323122);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.7108183);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.714308);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.7335521);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.677645);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.6990648);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.6865481);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.6832942);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.7074525);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.6805716);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.6560339);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.6503775);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.6340508);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.638569);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.6341043);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.6554364);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.643692);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.6625824);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.7000178);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.6864088);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.6566413);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.6787305);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.6529585);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.6743146);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.6910377);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.7377415);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.7578713);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.68966);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.6793619);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.6807359);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.6954473);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.6980023);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.6723074);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.6585073);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.6583293);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.6933538);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.6821652);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.7293022);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.7285345);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.6962237);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.7059958);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.6568032);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.6710551);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.6764443);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.6383436);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.6877931);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.734295);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.6491036);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7110581);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.6504464);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.7010072);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.7445431);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.6975024);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.6494189);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.7745727);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.6718247);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.7896357);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.7735993);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.6635531);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.700981);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.7435472);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.6819575);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.7096057);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.733292);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.768663);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.7738787);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.7510694);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.7506024);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.7207503);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.7267155);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.7164459);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.6836919);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.6736811);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.6784813);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.7799086);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.7158848);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.6913991);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.6755325);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.6477892);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.687573);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.6723559);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.6586767);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.6991558);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.6658833);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.6675652);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.6721543);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.6499873);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.6543086);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.6881062);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.6484625);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.6174933);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.6557732);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.6382914);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.6269977);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.599889);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453072e+09,0.6000665);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.453936e+09,0.564115);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.4548e+09,0.5684682);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.455664e+09,0.5738541);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.456528e+09,0.5639087);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.457392e+09,0.5640806);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.458256e+09,0.5780119);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.459116e+09,0.5836594);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.45998e+09,0.5525402);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.460844e+09,0.5972566);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.461708e+09,0.5849838);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.462572e+09,0.5707714);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.463436e+09,0.5821924);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.4643e+09,0.5686942);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.465164e+09,0.541545);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.466028e+09,0.5908187);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.466892e+09,0.5775798);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.467756e+09,0.5648886);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.46862e+09,0.6096255);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.469484e+09,0.5728704);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.470348e+09,0.5729712);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.471212e+09,0.5652295);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.472076e+09,0.5547894);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.47294e+09,0.5758494);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.473804e+09,0.5405584);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.474668e+09,0.5546818);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.475532e+09,0.5431185);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.476396e+09,0.530689);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.47726e+09,0.5357877);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.478128e+09,0.5235181);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.478992e+09,0.5124969);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.479856e+09,0.5266924);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.48072e+09,0.51075);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.481584e+09,0.5065837);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.482448e+09,0.5352031);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.483312e+09,0.50385);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.484176e+09,0.4988412);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.48504e+09,0.5002887);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.485904e+09,0.4908063);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.486768e+09,0.4866997);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.487632e+09,0.4907679);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.488496e+09,0.4893223);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.48936e+09,0.5008548);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.490224e+09,0.394306);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.491084e+09,0.5209713);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.491948e+09,0.4958485);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.492812e+09,0.524468);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.493676e+09,0.5378748);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.49454e+09,0.5191938);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.495404e+09,0.5189102);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.496268e+09,0.5392426);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.497132e+09,0.5024649);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.497996e+09,0.524065);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.49886e+09,0.5408397);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.499724e+09,0.4981482);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.500588e+09,0.5228667);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.501452e+09,0.5516742);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.502316e+09,0.5227578);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.50318e+09,0.5527129);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.504044e+09,0.5199175);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.504908e+09,0.5509747);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.505772e+09,0.5648668);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.506636e+09,0.5609588);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.5075e+09,0.5596479);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.508364e+09,0.5332065);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.509228e+09,0.5193322);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.510096e+09,0.5243753);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.51096e+09,0.4989749);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.511824e+09,0.4969397);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.512688e+09,0.5035173);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.513552e+09,0.4895912);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.514416e+09,0.4954593);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.51528e+09,0.4966822);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.516144e+09,0.4722575);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.517008e+09,0.4912397);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.517872e+09,0.4930236);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.518736e+09,0.4820106);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.5196e+09,0.4989009);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.520464e+09,0.5009556);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.521328e+09,0.4777035);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.522188e+09,0.5005853);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.523052e+09,0.4813161);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.523916e+09,0.4706417);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.52478e+09,0.4926819);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.525644e+09,0.4846772);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.526508e+09,0.5021381);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.527372e+09,0.5048534);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.528236e+09,0.4790526);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.5291e+09,0.5111602);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.529964e+09,0.5007397);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.530828e+09,0.4822808);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.531692e+09,0.4969021);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.532556e+09,0.4930412);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.53342e+09,0.4904998);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.534284e+09,0.4906964);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.535148e+09,0.4959158);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.536012e+09,0.4861405);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.536876e+09,0.4880304);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.53774e+09,0.4914765);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.538604e+09,0.4839458);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.539468e+09,0.4848794);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.540332e+09,0.4754471);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.5412e+09,0.4704837);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.542064e+09,0.49428);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.542928e+09,0.4720893);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.543792e+09,0.4814174);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.544656e+09,0.4895187);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.54552e+09,0.4676861);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.546384e+09,0.4764848);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.547248e+09,0.4944514);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.548112e+09,0.4650049);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.548976e+09,0.4742875);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.54984e+09,0.4894);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.550704e+09,0.4724465);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.551568e+09,0.471145);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.552432e+09,0.474806);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.553296e+09,0.4594853);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.554156e+09,0.4715661);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.55502e+09,0.4714119);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.555884e+09,0.4717641);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.556748e+09,0.4875345);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.557612e+09,0.5166159);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.558476e+09,0.4992671);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.55934e+09,0.4844389);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.560204e+09,0.4850874);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.561068e+09,0.481627);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.561932e+09,0.4854202);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.562796e+09,0.490537);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.56366e+09,0.4839564);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.564524e+09,0.4866926);
   gre->SetPointError(299,0,0);
   gre->SetPoint(300,1.565388e+09,0.4889602);
   gre->SetPointError(300,0,0);
   gre->SetPoint(301,1.566252e+09,0.4872012);
   gre->SetPointError(301,0,0);
   gre->SetPoint(302,1.567116e+09,0.4826184);
   gre->SetPointError(302,0,0);
   gre->SetPoint(303,1.56798e+09,0.4774576);
   gre->SetPointError(303,0,0);
   gre->SetPoint(304,1.568844e+09,0.4760269);
   gre->SetPointError(304,0,0);
   gre->SetPoint(305,1.569708e+09,0.4761057);
   gre->SetPointError(305,0,0);
   gre->SetPoint(306,1.570572e+09,0.4744659);
   gre->SetPointError(306,0,0);
   gre->SetPoint(307,1.571436e+09,0.4731191);
   gre->SetPointError(307,0,0);
   av1 = 0.;
   av2 = 0.;
   av3 = 0.;
   n1 = 0;
   n2 = 0;
   n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_NEWK   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   if (is_all_NM)
      multigraph->Add(gre,"L");
   
   gre = new TGraphErrors(308);
   gre->SetName("OULU_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   ci = TColor::GetColor("#999999");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(28);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.5790547);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6172993);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.6449913);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.6877323);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.6305953);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.635163);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6258135);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.6306461);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6269515);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6108424);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.5927107);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6306392);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.6117722);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.6779456);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.6603321);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.6152093);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.6256375);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.6094845);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.5946384);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.5825254);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.5744237);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.5593787);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.5842706);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.5768413);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.597242);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.6805549);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.6269717);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6297688);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.646043);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.8115006);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.6991169);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.6326668);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.6443495);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.585176);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.6134121);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.6016);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.6183415);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6291239);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.6592422);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.6517487);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.629111);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.6939779);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.7662187);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.7546376);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7366117);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.7182299);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.6933072);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.7010377);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.6678364);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.6543919);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.6829898);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.7021503);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.6494087);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.6493098);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.6549362);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.6914054);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.6607815);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.6472855);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.636);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.6309001);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.6334671);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.6529791);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.6282119);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.6369549);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.6431235);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.6274671);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.6649575);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.6902967);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6360522);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.6753064);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.664997);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.6657717);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.7295744);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.8004993);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.751018);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.7457511);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.7305459);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.7442245);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.7572069);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.6994912);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.7316565);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.7073954);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.7106308);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.7271777);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.7055893);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.6818561);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.6770692);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.6635177);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.6578531);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.663533);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.6859601);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.6734726);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.696789);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.7008855);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.7158518);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.6883658);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.6947604);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.6758146);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.6982124);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.7149414);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.7627387);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.7900156);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.7193931);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.7002564);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.7025788);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.7159288);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.7212578);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.6850085);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.6739024);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.6860447);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.7151693);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.6990735);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.7426162);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.7408875);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.7147183);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.7211771);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.6747292);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.6910454);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.6901156);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.6559132);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.70219);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.7632294);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.6695034);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7317886);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.6673061);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.7281396);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.7681283);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.7188325);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.6717092);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.8011708);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.6972937);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.8167697);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.8274945);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.7059641);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.7352798);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.7950112);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.7170965);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.7462209);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.7539002);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.7945136);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.802406);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.7726082);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.7736683);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.747847);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.7502094);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.7355295);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.7030653);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.6836296);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.689555);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.7993103);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.7308782);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.707233);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.6956192);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.6679888);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.709619);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.6927657);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.6807879);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.721205);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.6903882);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.6841068);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.7004926);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.6782785);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.6748401);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.7119376);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.6670817);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.6365145);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.6776322);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.6668932);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.6388392);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.6159433);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453072e+09,0.6250995);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.453936e+09,0.5830095);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.4548e+09,0.5914405);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.455664e+09,0.599323);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.456528e+09,0.5846216);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.457392e+09,0.5861153);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.458256e+09,0.6002917);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.459116e+09,0.6003039);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.45998e+09,0.5747429);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.460844e+09,0.6106335);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.461708e+09,0.5918631);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.462572e+09,0.5917923);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.463436e+09,0.5965254);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.4643e+09,0.5794868);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.465164e+09,0.5433196);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.466028e+09,0.5997516);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.466892e+09,0.5857086);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.467756e+09,0.5724879);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.46862e+09,0.6139151);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.469484e+09,0.5796744);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.470348e+09,0.5749521);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.471212e+09,0.569456);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.472076e+09,0.5655122);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.47294e+09,0.5868032);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.473804e+09,0.5475149);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.474668e+09,0.566249);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.475532e+09,0.5471598);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.476396e+09,0.5423591);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.47726e+09,0.5489013);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.478128e+09,0.5268885);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.478992e+09,0.5263276);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.479856e+09,0.5404229);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.48072e+09,0.5126082);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.481584e+09,0.521815);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.482448e+09,0.5604116);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.483312e+09,0.5190534);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.484176e+09,0.5150837);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.48504e+09,0.5202203);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.485904e+09,0.5200232);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.486768e+09,0.5151071);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.487632e+09,0.4961624);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.488496e+09,0.5077673);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.48936e+09,0.5009531);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.490224e+09,0.4949733);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.491084e+09,0.5223806);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.491948e+09,0.4999309);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.492812e+09,0.5187796);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.493676e+09,0.5267744);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.49454e+09,0.4953934);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.495404e+09,0.5064737);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.496268e+09,0.5210923);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.497132e+09,0.4912166);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.497996e+09,0.4999158);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.49886e+09,0.5204871);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.499724e+09,0.5065275);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.500588e+09,0.5449341);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.501452e+09,0.5679794);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.502316e+09,0.5361013);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.50318e+09,0.5736233);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.504044e+09,0.5434538);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.504908e+09,0.5777179);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.505772e+09,0.5752577);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.506636e+09,0.5761185);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.5075e+09,0.5579237);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.508364e+09,0.5356203);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.509228e+09,0.5281977);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.510096e+09,0.5361569);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.51096e+09,0.5105987);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.511824e+09,0.5056371);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.512688e+09,0.5116951);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.513552e+09,0.5020396);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.514416e+09,0.5175324);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.51528e+09,0.5229958);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.516144e+09,0.4968976);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.517008e+09,0.5071344);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.517872e+09,0.5104199);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.518736e+09,0.4868184);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.5196e+09,0.5108962);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.520464e+09,0.5030666);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.521328e+09,0.4838141);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.522188e+09,0.5084966);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.523052e+09,0.4955831);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.523916e+09,0.4835514);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.52478e+09,0.4970958);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.525644e+09,0.4911127);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.526508e+09,0.4971977);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.527372e+09,0.5019098);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.528236e+09,0.4715614);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.5291e+09,0.4746835);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.529964e+09,0.5002404);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.530828e+09,0.4837378);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.531692e+09,0.4859955);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.532556e+09,0.4798641);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.53342e+09,0.4788659);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.534284e+09,0.4800072);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.535148e+09,0.4915957);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.536012e+09,0.4838261);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.536876e+09,0.4802593);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.53774e+09,0.4773422);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.538604e+09,0.4684069);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.539468e+09,0.4901181);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.540332e+09,0.4694589);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.5412e+09,0.4754715);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.542064e+09,0.495597);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.542928e+09,0.4724159);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.543792e+09,0.4759993);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.544656e+09,0.5021721);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.54552e+09,0.4734498);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.546384e+09,0.4876574);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.547248e+09,0.4940237);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.548112e+09,0.4716902);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.548976e+09,0.4929887);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.54984e+09,0.4980752);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.550704e+09,0.476303);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.551568e+09,0.4715041);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.552432e+09,0.4753452);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.553296e+09,0.4664627);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.554156e+09,0.4763689);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.55502e+09,0.4698363);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.555884e+09,0.4744025);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.556748e+09,0.4711533);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.557612e+09,0.5196313);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.558476e+09,0.4915068);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.55934e+09,0.4797972);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.560204e+09,0.4815791);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.561068e+09,0.4724953);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.561932e+09,0.4711428);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.562796e+09,0.4830806);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.56366e+09,0.4752588);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.564524e+09,0.4756086);
   gre->SetPointError(299,0,0);
   gre->SetPoint(300,1.565388e+09,0.4834988);
   gre->SetPointError(300,0,0);
   gre->SetPoint(301,1.566252e+09,0.4771916);
   gre->SetPointError(301,0,0);
   gre->SetPoint(302,1.567116e+09,0.4843201);
   gre->SetPointError(302,0,0);
   gre->SetPoint(303,1.56798e+09,0.4730271);
   gre->SetPointError(303,0,0);
   gre->SetPoint(304,1.568844e+09,0.4611395);
   gre->SetPointError(304,0,0);
   gre->SetPoint(305,1.569708e+09,0.4630541);
   gre->SetPointError(305,0,0);
   gre->SetPoint(306,1.570572e+09,0.4609534);
   gre->SetPointError(306,0,0);
   gre->SetPoint(307,1.571436e+09,0.4657181);
   gre->SetPointError(307,0,0);
   av1 = 0.;
   av2 = 0.;
   av3 = 0.;
   n1 = 0;
   n2 = 0;
   n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_OULU   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   multigraph->Add(gre,"L");
   
   gre = new TGraphErrors(308);
   gre->SetName("SOPO_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   ci = TColor::GetColor("#00cc00");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   ci = TColor::GetColor("#00cccc");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(20);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.5818606);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6326216);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.6788865);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.7196557);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.6490402);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.6567963);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6432278);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.6622972);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6464957);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6164026);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.5916879);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6478815);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.6186576);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.700531);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.6792509);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.6268196);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.63314);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.630307);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.6112294);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.5975627);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.5704533);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.5658334);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.5839963);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.5705098);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.5865233);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.6788969);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.6254187);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6442321);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.6605769);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.8873632);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.7619666);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.6699673);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.6701906);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.5920244);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.6356907);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.6224502);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.6331634);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6461653);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.6928828);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.6826382);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.6529139);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.7251201);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.8187857);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.8062581);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7891287);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.7758324);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.7333971);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.7532393);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.7107236);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.6908103);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.7233503);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.7686126);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.6993331);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.7029071);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.711847);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.7661663);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.7275277);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.7028809);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.699854);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.6670956);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.6491991);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.6730635);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.6356571);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.6337339);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.6565942);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.6534043);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.7131579);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.7445544);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6693118);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.7131982);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.7089593);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.7112111);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.7820242);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.8886715);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.818316);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.8315915);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.8159087);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.8034591);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.823551);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.7408469);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.7669541);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.779531);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.7655049);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.7981167);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.7733956);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.7584132);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.7468446);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.7224812);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.7268257);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.7188231);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.7601689);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.7375317);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.7542021);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.7660861);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.7863988);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.7459913);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.7822864);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.7536324);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.7618423);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.7913349);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.8411333);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.890542);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.803683);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.7845108);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.7774452);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.7969723);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.8108765);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.7725377);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.7494068);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.7275687);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.7879165);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.7587745);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.8172524);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.8172964);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.7629428);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.7771425);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.7107549);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.7281838);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.7276493);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.6891881);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.7431999);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.8190721);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.6963214);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7798304);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.6918872);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.7761838);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.8375979);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.7688783);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.7059225);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.8902925);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.7490515);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.8978618);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.8919707);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.7403205);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.7994268);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.8587076);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.7642852);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.8125958);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.8255875);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.8813775);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.899509);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.8572245);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.8588441);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.8239261);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.8158496);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.8023382);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.7420212);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.7202107);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.7274969);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.8579168);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.7768017);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.7375484);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.7195852);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.6875481);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.7198965);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.7002068);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.6957192);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.7406278);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.7101328);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.7084547);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.7288156);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.7031538);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.6907136);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.7384201);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.7045403);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.636598);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.709157);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.6839345);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.646981);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.6362853);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453072e+09,0.6409587);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.453936e+09,0.5516741);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.4548e+09,0.587521);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.455664e+09,0.5954847);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.456528e+09,0.5772703);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.457392e+09,0.5692627);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.458256e+09,0.587436);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.459116e+09,0.5929194);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.45998e+09,0.557846);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.460844e+09,0.6195079);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.461708e+09,0.5976279);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.462572e+09,0.5875222);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.463436e+09,0.583662);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.4643e+09,0.5626814);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.465164e+09,0.5130614);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.466028e+09,0.5857086);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.466892e+09,0.5640547);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.467756e+09,0.5353514);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.46862e+09,0.6002881);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.469484e+09,0.5544307);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.470348e+09,0.5544811);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.471212e+09,0.5636441);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.472076e+09,0.5328274);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.47294e+09,0.5536912);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.473804e+09,0.5219832);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.474668e+09,0.5334617);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.475532e+09,0.5310787);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.476396e+09,0.5074157);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.47726e+09,0.5101097);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.478128e+09,0.5201605);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.478992e+09,0.5091104);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.479856e+09,0.5186717);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.48072e+09,0.5048047);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.481584e+09,0.4949072);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.482448e+09,0.5256093);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.483312e+09,0.4950966);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.484176e+09,0.4787822);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.48504e+09,0.4800842);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.485904e+09,0.4815563);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.486768e+09,0.4587679);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.487632e+09,0.4599792);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.488496e+09,0.4755395);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.48936e+09,0.4401018);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.490224e+09,0.456669);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.491084e+09,0.4841184);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.491948e+09,0.4533921);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.492812e+09,0.4960072);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.493676e+09,0.4930508);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.49454e+09,0.465601);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.495404e+09,0.4822326);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.496268e+09,0.503063);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.497132e+09,0.4548482);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.497996e+09,0.4610149);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.49886e+09,0.4946949);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.499724e+09,0.4665035);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.500588e+09,0.5025563);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.501452e+09,0.539198);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.502316e+09,0.5000592);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.50318e+09,0.5440112);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.504044e+09,0.5044842);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.504908e+09,0.5515556);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.505772e+09,0.5504899);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.506636e+09,0.560031);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.5075e+09,0.5248858);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.508364e+09,0.5244858);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.509228e+09,0.5066848);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.510096e+09,0.506702);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.51096e+09,0.4783625);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.511824e+09,0.4692241);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.512688e+09,0.4737868);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.513552e+09,0.4517601);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.514416e+09,0.4764256);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.51528e+09,0.4634294);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.516144e+09,0.4298524);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.517008e+09,0.4559064);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.517872e+09,0.4475196);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.518736e+09,0.4234734);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.5196e+09,0.4562282);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.520464e+09,0.4506573);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.521328e+09,0.4385962);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.522188e+09,0.4771486);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.523052e+09,0.4496122);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.523916e+09,0.4363544);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.52478e+09,0.4517809);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.525644e+09,0.4477084);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.526508e+09,0.4628211);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.527372e+09,0.4643063);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.528236e+09,0.4269594);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.5291e+09,0.4383025);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.529964e+09,0.4592844);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.530828e+09,0.4189207);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.531692e+09,0.4320939);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.532556e+09,0.4356397);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.53342e+09,0.4374938);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.534284e+09,0.4412114);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.535148e+09,0.4462264);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.536012e+09,0.4210853);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.536876e+09,0.4313071);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.53774e+09,0.4396648);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.538604e+09,0.4276687);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.539468e+09,0.4386315);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.540332e+09,0.4349781);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.5412e+09,0.4179856);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.542064e+09,0.4485962);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.542928e+09,0.4318508);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.543792e+09,0.435292);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.544656e+09,0.460461);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.54552e+09,0.4296206);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.546384e+09,0.4278654);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.547248e+09,0.451256);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.548112e+09,0.4157838);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.548976e+09,0.4264704);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.54984e+09,0.4405779);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.550704e+09,0.4189983);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.551568e+09,0.4265454);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.552432e+09,0.4248364);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.553296e+09,0.4129401);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.554156e+09,0.4178226);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.55502e+09,0.4170141);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.555884e+09,0.4195925);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.556748e+09,0.4339319);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.557612e+09,0.4754503);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.558476e+09,0.4522302);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.55934e+09,0.432467);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.560204e+09,0.4147907);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.561068e+09,0.4069251);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.561932e+09,0.4202731);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.562796e+09,0.4396876);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.56366e+09,0.4189683);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.564524e+09,0.4176265);
   gre->SetPointError(299,0,0);
   gre->SetPoint(300,1.565388e+09,0.4339427);
   gre->SetPointError(300,0,0);
   gre->SetPoint(301,1.566252e+09,0.4235931);
   gre->SetPointError(301,0,0);
   gre->SetPoint(302,1.567116e+09,0.425571);
   gre->SetPointError(302,0,0);
   gre->SetPoint(303,1.56798e+09,0.4158515);
   gre->SetPointError(303,0,0);
   gre->SetPoint(304,1.568844e+09,0.4152318);
   gre->SetPointError(304,0,0);
   gre->SetPoint(305,1.569708e+09,0.4121428);
   gre->SetPointError(305,0,0);
   gre->SetPoint(306,1.570572e+09,0.4242373);
   gre->SetPointError(306,0,0);
   gre->SetPoint(307,1.571436e+09,0.4214031);
   gre->SetPointError(307,0,0);
   av1 = 0.;
   av2 = 0.;
   av3 = 0.;
   n1 = 0;
   n2 = 0;
   n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_SOPO   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   if (is_all_NM)
      multigraph->Add(gre,"L");
   
   gre = new TGraphErrors(307);
   gre->SetName("TERA_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   ci = TColor::GetColor("#ff9933");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   ci = TColor::GetColor("#33ff00");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(21);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.5845869);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6175943);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.6502174);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.6874933);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.6264143);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.6304673);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6126645);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.6265399);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6215162);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6053097);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.5908989);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6405655);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.6191246);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.6820227);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.6992918);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.632094);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.6282709);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.6292516);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.6143821);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.598516);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.5857614);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.588323);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.5988306);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.5917338);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.5920954);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.6695546);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.6268571);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6353847);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.650838);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.8222389);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.7239391);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.6492495);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.6559096);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.5968102);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.6331319);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.623297);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.630578);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6384116);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.6737747);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.694094);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.6411371);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.7049198);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.7883833);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.7663991);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7648722);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.7498429);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.7108541);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.724022);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.6917423);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.6813347);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.7045218);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.7368333);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.6795427);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.6797089);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.6833591);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.7282386);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.7005927);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.6792434);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.6657361);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.6440183);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.639168);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.6538569);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.6285477);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.6234731);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.6492644);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.644299);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.6882946);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.7178105);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6529405);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.6761827);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.6877395);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.6842952);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.7368351);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.8114246);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.7606395);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.7536698);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.7446192);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.7291068);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.7540241);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.691296);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.7192442);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.7129179);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.7134972);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.7444932);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.718803);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.7054198);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.691578);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.6793349);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.6734161);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.6688649);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.6996956);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.6890455);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.7033079);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.7277456);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.7271394);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.7027981);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.7163238);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.6903774);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.7031738);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.7298267);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.7798996);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.8078485);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.7438363);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.7227923);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.7200392);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.7277412);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.7640394);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.7395125);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.7111131);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.6952162);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.7365002);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.7332353);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.7684352);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.7651372);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.7410622);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.7421642);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.6919725);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.7055418);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.7058214);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.6693258);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.7178027);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.7746253);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.6785387);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7527062);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.6823961);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.7480425);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.8008006);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.74832);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.6906345);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.8287928);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.7316759);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.8444301);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.8367411);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.7119237);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.7641774);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.8051393);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.7330669);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.7839457);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.7966717);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.8326954);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.848168);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.81009);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.8126125);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.7730663);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.7494268);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.7632766);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.7213718);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.7083249);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.7016852);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.8170251);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.7541061);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.7257246);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.7084179);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.6824135);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.71781);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.7017519);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.6956113);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.7407165);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.7067962);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.6872045);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.7134143);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.6926652);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.6840581);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.7209422);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.6814648);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.6289895);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.6813491);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.6616144);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.634775);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.621111);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453936e+09,0.5532708);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.4548e+09,0.5797052);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.455664e+09,0.5941103);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.456528e+09,0.576034);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.457392e+09,0.5752993);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.458256e+09,0.594191);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.459116e+09,0.5943179);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.45998e+09,0.5601861);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.460844e+09,0.6074663);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.461708e+09,0.5958626);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.462572e+09,0.5787863);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.463436e+09,0.5889322);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.4643e+09,0.5832918);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.465164e+09,0.5396023);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.466028e+09,0.5954449);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.466892e+09,0.5781608);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.467756e+09,0.5495339);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.46862e+09,0.6102167);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.469484e+09,0.5680191);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.470348e+09,0.5669899);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.471212e+09,0.5611898);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.472076e+09,0.5437478);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.47294e+09,0.5770674);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.473804e+09,0.5412093);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.474668e+09,0.5608413);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.475532e+09,0.5574201);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.476396e+09,0.5343408);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.47726e+09,0.5357225);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.478128e+09,0.5529439);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.478992e+09,0.5314623);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.479856e+09,0.531147);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.48072e+09,0.5188036);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.481584e+09,0.51299);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.482448e+09,0.5293846);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.483312e+09,0.5053055);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.484176e+09,0.4922348);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.48504e+09,0.4923274);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.485904e+09,0.4914262);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.486768e+09,0.4855761);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.487632e+09,0.4952656);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.488496e+09,0.4955418);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.48936e+09,0.4726584);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.490224e+09,0.4809718);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.491084e+09,0.5079992);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.491948e+09,0.4906126);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.492812e+09,0.5094841);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.493676e+09,0.5061623);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.49454e+09,0.476787);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.495404e+09,0.4986367);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.496268e+09,0.5155705);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.497132e+09,0.4670862);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.497996e+09,0.4756712);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.49886e+09,0.5040642);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.499724e+09,0.490473);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.500588e+09,0.5169232);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.501452e+09,0.549587);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.502316e+09,0.5214213);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.50318e+09,0.5448361);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.504044e+09,0.5241005);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.504908e+09,0.5733082);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.505772e+09,0.571769);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.506636e+09,0.5642554);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.5075e+09,0.5523499);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.508364e+09,0.5429959);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.509228e+09,0.5327626);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.510096e+09,0.5308514);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.51096e+09,0.5077267);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.511824e+09,0.5115545);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.512688e+09,0.505789);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.513552e+09,0.4895031);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.514416e+09,0.5072039);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.51528e+09,0.4882801);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.516144e+09,0.464578);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.517008e+09,0.4835543);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.517872e+09,0.4833379);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.518736e+09,0.488596);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.5196e+09,0.5045413);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.520464e+09,0.4902451);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.521328e+09,0.4861031);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.522188e+09,0.5157294);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.523052e+09,0.4945556);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.523916e+09,0.4927461);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.52478e+09,0.4982843);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.525644e+09,0.4908218);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.526508e+09,0.4934511);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.527372e+09,0.5050659);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.528236e+09,0.473471);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.5291e+09,0.481174);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.529964e+09,0.4963038);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.530828e+09,0.472688);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.531692e+09,0.4817781);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.532556e+09,0.4801104);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.53342e+09,0.4750963);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.534284e+09,0.4791203);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.535148e+09,0.4855444);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.536012e+09,0.474005);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.536876e+09,0.4755281);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.53774e+09,0.4803401);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.538604e+09,0.4602872);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.539468e+09,0.4819675);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.540332e+09,0.474938);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.5412e+09,0.4629229);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.542064e+09,0.4869548);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.542928e+09,0.4742619);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.543792e+09,0.4732749);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.544656e+09,0.4890576);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.54552e+09,0.4586663);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.546384e+09,0.4633638);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.547248e+09,0.4814283);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.548112e+09,0.4503836);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.548976e+09,0.4612387);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.54984e+09,0.4784886);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.550704e+09,0.4530173);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.551568e+09,0.4603464);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.552432e+09,0.4603138);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.553296e+09,0.4520357);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.554156e+09,0.4561047);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.55502e+09,0.4538609);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.555884e+09,0.4503139);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.556748e+09,0.4645773);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.557612e+09,0.4921676);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.558476e+09,0.4704753);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.55934e+09,0.4694452);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.560204e+09,0.4579413);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.561068e+09,0.4527498);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.561932e+09,0.4567193);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.562796e+09,0.4688163);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.56366e+09,0.4679363);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.564524e+09,0.4636391);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.565388e+09,0.4743827);
   gre->SetPointError(299,0,0);
   gre->SetPoint(300,1.566252e+09,0.4585683);
   gre->SetPointError(300,0,0);
   gre->SetPoint(301,1.567116e+09,0.4550792);
   gre->SetPointError(301,0,0);
   gre->SetPoint(302,1.56798e+09,0.4584325);
   gre->SetPointError(302,0,0);
   gre->SetPoint(303,1.568844e+09,0.4595736);
   gre->SetPointError(303,0,0);
   gre->SetPoint(304,1.569708e+09,0.4504727);
   gre->SetPointError(304,0,0);
   gre->SetPoint(305,1.570572e+09,0.4659303);
   gre->SetPointError(305,0,0);
   gre->SetPoint(306,1.571436e+09,0.459175);
   gre->SetPointError(306,0,0);
   av1 = 0.;
   av2 = 0.;
   av3 = 0.;
   n1 = 0;
   n2 = 0;
   n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_TERA   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   if (is_all_NM)
      multigraph->Add(gre,"L");

   gre = new TGraphErrors(308);
   gre->SetName("THUL_countrates_timeres864000s");
   gre->SetTitle(";GMT date;NM count rate [s^{-1}]");
   gre->SetFillColor(1);
   gre->SetFillStyle(0);
   ci = TColor::GetColor("#cc00ff");
   gre->SetLineColor(ci);
   gre->SetLineWidth(2);
   ci = TColor::GetColor("#ff6699");
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(22);
   gre->SetMarkerSize(1.2);
   gre->SetPoint(0,1.306188e+09,0.6270536);
   gre->SetPointError(0,0,0);
   gre->SetPoint(1,1.307052e+09,0.6613831);
   gre->SetPointError(1,0,0);
   gre->SetPoint(2,1.307916e+09,0.716543);
   gre->SetPointError(2,0,0);
   gre->SetPoint(3,1.30878e+09,0.7306691);
   gre->SetPointError(3,0,0);
   gre->SetPoint(4,1.309644e+09,0.676255);
   gre->SetPointError(4,0,0);
   gre->SetPoint(5,1.310508e+09,0.6774527);
   gre->SetPointError(5,0,0);
   gre->SetPoint(6,1.311372e+09,0.6653207);
   gre->SetPointError(6,0,0);
   gre->SetPoint(7,1.312236e+09,0.681572);
   gre->SetPointError(7,0,0);
   gre->SetPoint(8,1.3131e+09,0.6766889);
   gre->SetPointError(8,0,0);
   gre->SetPoint(9,1.313964e+09,0.6593974);
   gre->SetPointError(9,0,0);
   gre->SetPoint(10,1.314828e+09,0.6353026);
   gre->SetPointError(10,0,0);
   gre->SetPoint(11,1.315692e+09,0.6834419);
   gre->SetPointError(11,0,0);
   gre->SetPoint(12,1.316556e+09,0.66813);
   gre->SetPointError(12,0,0);
   gre->SetPoint(13,1.31742e+09,0.7491832);
   gre->SetPointError(13,0,0);
   gre->SetPoint(14,1.318284e+09,0.7219905);
   gre->SetPointError(14,0,0);
   gre->SetPoint(15,1.319148e+09,0.6674489);
   gre->SetPointError(15,0,0);
   gre->SetPoint(16,1.320016e+09,0.7029571);
   gre->SetPointError(16,0,0);
   gre->SetPoint(17,1.32088e+09,0.6849136);
   gre->SetPointError(17,0,0);
   gre->SetPoint(18,1.321744e+09,0.6763441);
   gre->SetPointError(18,0,0);
   gre->SetPoint(19,1.322608e+09,0.6633765);
   gre->SetPointError(19,0,0);
   gre->SetPoint(20,1.323472e+09,0.6317517);
   gre->SetPointError(20,0,0);
   gre->SetPoint(21,1.324336e+09,0.6197582);
   gre->SetPointError(21,0,0);
   gre->SetPoint(22,1.3252e+09,0.6423961);
   gre->SetPointError(22,0,0);
   gre->SetPoint(23,1.326064e+09,0.6251662);
   gre->SetPointError(23,0,0);
   gre->SetPoint(24,1.326928e+09,0.6398684);
   gre->SetPointError(24,0,0);
   gre->SetPoint(25,1.327792e+09,0.734283);
   gre->SetPointError(25,0,0);
   gre->SetPoint(26,1.328656e+09,0.6731277);
   gre->SetPointError(26,0,0);
   gre->SetPoint(27,1.32952e+09,0.6824406);
   gre->SetPointError(27,0,0);
   gre->SetPoint(28,1.330384e+09,0.6941301);
   gre->SetPointError(28,0,0);
   gre->SetPoint(29,1.331248e+09,0.8796754);
   gre->SetPointError(29,0,0);
   gre->SetPoint(30,1.332112e+09,0.7691523);
   gre->SetPointError(30,0,0);
   gre->SetPoint(31,1.332972e+09,0.7117441);
   gre->SetPointError(31,0,0);
   gre->SetPoint(32,1.333836e+09,0.7283635);
   gre->SetPointError(32,0,0);
   gre->SetPoint(33,1.3347e+09,0.6545514);
   gre->SetPointError(33,0,0);
   gre->SetPoint(34,1.335564e+09,0.682718);
   gre->SetPointError(34,0,0);
   gre->SetPoint(35,1.336428e+09,0.6721825);
   gre->SetPointError(35,0,0);
   gre->SetPoint(36,1.337292e+09,0.6727847);
   gre->SetPointError(36,0,0);
   gre->SetPoint(37,1.338156e+09,0.6903892);
   gre->SetPointError(37,0,0);
   gre->SetPoint(38,1.33902e+09,0.7141698);
   gre->SetPointError(38,0,0);
   gre->SetPoint(39,1.339884e+09,0.7105651);
   gre->SetPointError(39,0,0);
   gre->SetPoint(40,1.340748e+09,0.6852779);
   gre->SetPointError(40,0,0);
   gre->SetPoint(41,1.341612e+09,0.7492333);
   gre->SetPointError(41,0,0);
   gre->SetPoint(42,1.342476e+09,0.8246792);
   gre->SetPointError(42,0,0);
   gre->SetPoint(43,1.34334e+09,0.8163791);
   gre->SetPointError(43,0,0);
   gre->SetPoint(44,1.344204e+09,0.7938144);
   gre->SetPointError(44,0,0);
   gre->SetPoint(45,1.345068e+09,0.7804184);
   gre->SetPointError(45,0,0);
   gre->SetPoint(46,1.345932e+09,0.7475933);
   gre->SetPointError(46,0,0);
   gre->SetPoint(47,1.346796e+09,0.7547235);
   gre->SetPointError(47,0,0);
   gre->SetPoint(48,1.34766e+09,0.7180668);
   gre->SetPointError(48,0,0);
   gre->SetPoint(49,1.348524e+09,0.7083169);
   gre->SetPointError(49,0,0);
   gre->SetPoint(50,1.349388e+09,0.7367063);
   gre->SetPointError(50,0,0);
   gre->SetPoint(51,1.350252e+09,0.7627549);
   gre->SetPointError(51,0,0);
   gre->SetPoint(52,1.351116e+09,0.7172184);
   gre->SetPointError(52,0,0);
   gre->SetPoint(53,1.351984e+09,0.7266623);
   gre->SetPointError(53,0,0);
   gre->SetPoint(54,1.352848e+09,0.7329208);
   gre->SetPointError(54,0,0);
   gre->SetPoint(55,1.353712e+09,0.7724594);
   gre->SetPointError(55,0,0);
   gre->SetPoint(56,1.354576e+09,0.7424089);
   gre->SetPointError(56,0,0);
   gre->SetPoint(57,1.35544e+09,0.7157605);
   gre->SetPointError(57,0,0);
   gre->SetPoint(58,1.356304e+09,0.7144077);
   gre->SetPointError(58,0,0);
   gre->SetPoint(59,1.357168e+09,0.6821622);
   gre->SetPointError(59,0,0);
   gre->SetPoint(60,1.358032e+09,0.6807551);
   gre->SetPointError(60,0,0);
   gre->SetPoint(61,1.358896e+09,0.7039792);
   gre->SetPointError(61,0,0);
   gre->SetPoint(62,1.35976e+09,0.6799481);
   gre->SetPointError(62,0,0);
   gre->SetPoint(63,1.360624e+09,0.6844121);
   gre->SetPointError(63,0,0);
   gre->SetPoint(64,1.361488e+09,0.694372);
   gre->SetPointError(64,0,0);
   gre->SetPoint(65,1.362352e+09,0.6852512);
   gre->SetPointError(65,0,0);
   gre->SetPoint(66,1.363216e+09,0.7388101);
   gre->SetPointError(66,0,0);
   gre->SetPoint(67,1.36408e+09,0.7495422);
   gre->SetPointError(67,0,0);
   gre->SetPoint(68,1.36494e+09,0.6956843);
   gre->SetPointError(68,0,0);
   gre->SetPoint(69,1.365804e+09,0.7237675);
   gre->SetPointError(69,0,0);
   gre->SetPoint(70,1.366668e+09,0.7209102);
   gre->SetPointError(70,0,0);
   gre->SetPoint(71,1.367532e+09,0.7230353);
   gre->SetPointError(71,0,0);
   gre->SetPoint(72,1.368396e+09,0.7746718);
   gre->SetPointError(72,0,0);
   gre->SetPoint(73,1.36926e+09,0.8517078);
   gre->SetPointError(73,0,0);
   gre->SetPoint(74,1.370124e+09,0.8084759);
   gre->SetPointError(74,0,0);
   gre->SetPoint(75,1.370988e+09,0.8040169);
   gre->SetPointError(75,0,0);
   gre->SetPoint(76,1.371852e+09,0.7743167);
   gre->SetPointError(76,0,0);
   gre->SetPoint(77,1.372716e+09,0.7910779);
   gre->SetPointError(77,0,0);
   gre->SetPoint(78,1.37358e+09,0.8070039);
   gre->SetPointError(78,0,0);
   gre->SetPoint(79,1.374444e+09,0.7519881);
   gre->SetPointError(79,0,0);
   gre->SetPoint(80,1.375308e+09,0.7815558);
   gre->SetPointError(80,0,0);
   gre->SetPoint(81,1.376172e+09,0.758277);
   gre->SetPointError(81,0,0);
   gre->SetPoint(82,1.377036e+09,0.7557084);
   gre->SetPointError(82,0,0);
   gre->SetPoint(83,1.3779e+09,0.77715);
   gre->SetPointError(83,0,0);
   gre->SetPoint(84,1.378764e+09,0.7528076);
   gre->SetPointError(84,0,0);
   gre->SetPoint(85,1.379628e+09,0.7297626);
   gre->SetPointError(85,0,0);
   gre->SetPoint(86,1.380492e+09,0.7318685);
   gre->SetPointError(86,0,0);
   gre->SetPoint(87,1.381356e+09,0.7063733);
   gre->SetPointError(87,0,0);
   gre->SetPoint(88,1.38222e+09,0.7147049);
   gre->SetPointError(88,0,0);
   gre->SetPoint(89,1.383088e+09,0.7083432);
   gre->SetPointError(89,0,0);
   gre->SetPoint(90,1.383952e+09,0.7336179);
   gre->SetPointError(90,0,0);
   gre->SetPoint(91,1.384816e+09,0.7121871);
   gre->SetPointError(91,0,0);
   gre->SetPoint(92,1.38568e+09,0.7383355);
   gre->SetPointError(92,0,0);
   gre->SetPoint(93,1.386544e+09,0.7419434);
   gre->SetPointError(93,0,0);
   gre->SetPoint(94,1.387408e+09,0.7483156);
   gre->SetPointError(94,0,0);
   gre->SetPoint(95,1.388272e+09,0.7278459);
   gre->SetPointError(95,0,0);
   gre->SetPoint(96,1.389136e+09,0.7415012);
   gre->SetPointError(96,0,0);
   gre->SetPoint(97,1.39e+09,0.7262031);
   gre->SetPointError(97,0,0);
   gre->SetPoint(98,1.390864e+09,0.7553274);
   gre->SetPointError(98,0,0);
   gre->SetPoint(99,1.391728e+09,0.7558488);
   gre->SetPointError(99,0,0);
   gre->SetPoint(100,1.392592e+09,0.8068741);
   gre->SetPointError(100,0,0);
   gre->SetPoint(101,1.393456e+09,0.8394358);
   gre->SetPointError(101,0,0);
   gre->SetPoint(102,1.39432e+09,0.769573);
   gre->SetPointError(102,0,0);
   gre->SetPoint(103,1.395184e+09,0.7596133);
   gre->SetPointError(103,0,0);
   gre->SetPoint(104,1.396048e+09,0.7631884);
   gre->SetPointError(104,0,0);
   gre->SetPoint(105,1.396908e+09,0.7771439);
   gre->SetPointError(105,0,0);
   gre->SetPoint(106,1.397772e+09,0.7727962);
   gre->SetPointError(106,0,0);
   gre->SetPoint(107,1.398636e+09,0.7453141);
   gre->SetPointError(107,0,0);
   gre->SetPoint(108,1.3995e+09,0.7342107);
   gre->SetPointError(108,0,0);
   gre->SetPoint(109,1.400364e+09,0.7315831);
   gre->SetPointError(109,0,0);
   gre->SetPoint(110,1.401228e+09,0.7652676);
   gre->SetPointError(110,0,0);
   gre->SetPoint(111,1.402092e+09,0.7477542);
   gre->SetPointError(111,0,0);
   gre->SetPoint(112,1.402956e+09,0.8026974);
   gre->SetPointError(112,0,0);
   gre->SetPoint(113,1.40382e+09,0.7997777);
   gre->SetPointError(113,0,0);
   gre->SetPoint(114,1.404684e+09,0.7689361);
   gre->SetPointError(114,0,0);
   gre->SetPoint(115,1.405548e+09,0.780465);
   gre->SetPointError(115,0,0);
   gre->SetPoint(116,1.406412e+09,0.7358013);
   gre->SetPointError(116,0,0);
   gre->SetPoint(117,1.407276e+09,0.7508713);
   gre->SetPointError(117,0,0);
   gre->SetPoint(118,1.40814e+09,0.7529547);
   gre->SetPointError(118,0,0);
   gre->SetPoint(119,1.409004e+09,0.7092577);
   gre->SetPointError(119,0,0);
   gre->SetPoint(120,1.409868e+09,0.7518752);
   gre->SetPointError(120,0,0);
   gre->SetPoint(121,1.410732e+09,0.8201419);
   gre->SetPointError(121,0,0);
   gre->SetPoint(122,1.411596e+09,0.7232667);
   gre->SetPointError(122,0,0);
   gre->SetPoint(123,1.41246e+09,0.7845012);
   gre->SetPointError(123,0,0);
   gre->SetPoint(124,1.413324e+09,0.7210426);
   gre->SetPointError(124,0,0);
   gre->SetPoint(125,1.414188e+09,0.7733463);
   gre->SetPointError(125,0,0);
   gre->SetPoint(126,1.415056e+09,0.8177371);
   gre->SetPointError(126,0,0);
   gre->SetPoint(127,1.41592e+09,0.7742028);
   gre->SetPointError(127,0,0);
   gre->SetPoint(128,1.416784e+09,0.7320972);
   gre->SetPointError(128,0,0);
   gre->SetPoint(129,1.417648e+09,0.8609513);
   gre->SetPointError(129,0,0);
   gre->SetPoint(130,1.418512e+09,0.7569405);
   gre->SetPointError(130,0,0);
   gre->SetPoint(131,1.419376e+09,0.8731589);
   gre->SetPointError(131,0,0);
   gre->SetPoint(132,1.42024e+09,0.870892);
   gre->SetPointError(132,0,0);
   gre->SetPoint(133,1.421104e+09,0.7407852);
   gre->SetPointError(133,0,0);
   gre->SetPoint(134,1.421968e+09,0.7725646);
   gre->SetPointError(134,0,0);
   gre->SetPoint(135,1.422832e+09,0.8300751);
   gre->SetPointError(135,0,0);
   gre->SetPoint(136,1.423696e+09,0.7503122);
   gre->SetPointError(136,0,0);
   gre->SetPoint(137,1.42456e+09,0.7832569);
   gre->SetPointError(137,0,0);
   gre->SetPoint(138,1.425424e+09,0.788783);
   gre->SetPointError(138,0,0);
   gre->SetPoint(139,1.426288e+09,0.8536073);
   gre->SetPointError(139,0,0);
   gre->SetPoint(140,1.427152e+09,0.8670916);
   gre->SetPointError(140,0,0);
   gre->SetPoint(141,1.428012e+09,0.8289504);
   gre->SetPointError(141,0,0);
   gre->SetPoint(142,1.428876e+09,0.831736);
   gre->SetPointError(142,0,0);
   gre->SetPoint(143,1.42974e+09,0.8041862);
   gre->SetPointError(143,0,0);
   gre->SetPoint(144,1.430604e+09,0.8010734);
   gre->SetPointError(144,0,0);
   gre->SetPoint(145,1.431468e+09,0.7852722);
   gre->SetPointError(145,0,0);
   gre->SetPoint(146,1.432332e+09,0.7472746);
   gre->SetPointError(146,0,0);
   gre->SetPoint(147,1.433196e+09,0.7298832);
   gre->SetPointError(147,0,0);
   gre->SetPoint(148,1.43406e+09,0.7427391);
   gre->SetPointError(148,0,0);
   gre->SetPoint(149,1.434924e+09,0.8481704);
   gre->SetPointError(149,0,0);
   gre->SetPoint(150,1.435788e+09,0.781172);
   gre->SetPointError(150,0,0);
   gre->SetPoint(151,1.436652e+09,0.7654423);
   gre->SetPointError(151,0,0);
   gre->SetPoint(152,1.437516e+09,0.747161);
   gre->SetPointError(152,0,0);
   gre->SetPoint(153,1.43838e+09,0.717405);
   gre->SetPointError(153,0,0);
   gre->SetPoint(154,1.439244e+09,0.7575901);
   gre->SetPointError(154,0,0);
   gre->SetPoint(155,1.440108e+09,0.7430132);
   gre->SetPointError(155,0,0);
   gre->SetPoint(156,1.440972e+09,0.7269116);
   gre->SetPointError(156,0,0);
   gre->SetPoint(157,1.441836e+09,0.7730407);
   gre->SetPointError(157,0,0);
   gre->SetPoint(158,1.4427e+09,0.729102);
   gre->SetPointError(158,0,0);
   gre->SetPoint(159,1.443564e+09,0.737854);
   gre->SetPointError(159,0,0);
   gre->SetPoint(160,1.444428e+09,0.7646);
   gre->SetPointError(160,0,0);
   gre->SetPoint(161,1.445292e+09,0.7440027);
   gre->SetPointError(161,0,0);
   gre->SetPoint(162,1.44616e+09,0.7726577);
   gre->SetPointError(162,0,0);
   gre->SetPoint(163,1.447024e+09,0.8335714);
   gre->SetPointError(163,0,0);
   gre->SetPoint(164,1.447888e+09,0.7776153);
   gre->SetPointError(164,0,0);
   gre->SetPoint(165,1.448752e+09,0.7330076);
   gre->SetPointError(165,0,0);
   gre->SetPoint(166,1.449616e+09,0.7746365);
   gre->SetPointError(166,0,0);
   gre->SetPoint(167,1.45048e+09,0.7636663);
   gre->SetPointError(167,0,0);
   gre->SetPoint(168,1.451344e+09,0.7448635);
   gre->SetPointError(168,0,0);
   gre->SetPoint(169,1.452208e+09,0.7306245);
   gre->SetPointError(169,0,0);
   gre->SetPoint(170,1.453072e+09,0.7279671);
   gre->SetPointError(170,0,0);
   gre->SetPoint(171,1.453936e+09,0.6818837);
   gre->SetPointError(171,0,0);
   gre->SetPoint(172,1.4548e+09,0.6840156);
   gre->SetPointError(172,0,0);
   gre->SetPoint(173,1.455664e+09,0.6844728);
   gre->SetPointError(173,0,0);
   gre->SetPoint(174,1.456528e+09,0.6892674);
   gre->SetPointError(174,0,0);
   gre->SetPoint(175,1.457392e+09,0.6883658);
   gre->SetPointError(175,0,0);
   gre->SetPoint(176,1.458256e+09,0.716773);
   gre->SetPointError(176,0,0);
   gre->SetPoint(177,1.459116e+09,0.7095412);
   gre->SetPointError(177,0,0);
   gre->SetPoint(178,1.45998e+09,0.6957081);
   gre->SetPointError(178,0,0);
   gre->SetPoint(179,1.460844e+09,0.7314181);
   gre->SetPointError(179,0,0);
   gre->SetPoint(180,1.461708e+09,0.7038496);
   gre->SetPointError(180,0,0);
   gre->SetPoint(181,1.462572e+09,0.6852795);
   gre->SetPointError(181,0,0);
   gre->SetPoint(182,1.463436e+09,0.6580974);
   gre->SetPointError(182,0,0);
   gre->SetPoint(183,1.4643e+09,0.6115915);
   gre->SetPointError(183,0,0);
   gre->SetPoint(184,1.465164e+09,0.5882987);
   gre->SetPointError(184,0,0);
   gre->SetPoint(185,1.466028e+09,0.6323724);
   gre->SetPointError(185,0,0);
   gre->SetPoint(186,1.466892e+09,0.6180712);
   gre->SetPointError(186,0,0);
   gre->SetPoint(187,1.467756e+09,0.6062831);
   gre->SetPointError(187,0,0);
   gre->SetPoint(188,1.46862e+09,0.6452676);
   gre->SetPointError(188,0,0);
   gre->SetPoint(189,1.469484e+09,0.6079482);
   gre->SetPointError(189,0,0);
   gre->SetPoint(190,1.470348e+09,0.6111451);
   gre->SetPointError(190,0,0);
   gre->SetPoint(191,1.471212e+09,0.5973902);
   gre->SetPointError(191,0,0);
   gre->SetPoint(192,1.472076e+09,0.5992715);
   gre->SetPointError(192,0,0);
   gre->SetPoint(193,1.47294e+09,0.615596);
   gre->SetPointError(193,0,0);
   gre->SetPoint(194,1.473804e+09,0.6001322);
   gre->SetPointError(194,0,0);
   gre->SetPoint(195,1.474668e+09,0.6207245);
   gre->SetPointError(195,0,0);
   gre->SetPoint(196,1.475532e+09,0.602996);
   gre->SetPointError(196,0,0);
   gre->SetPoint(197,1.476396e+09,0.5885182);
   gre->SetPointError(197,0,0);
   gre->SetPoint(198,1.47726e+09,0.60188);
   gre->SetPointError(198,0,0);
   gre->SetPoint(199,1.478128e+09,0.5876454);
   gre->SetPointError(199,0,0);
   gre->SetPoint(200,1.478992e+09,0.6206783);
   gre->SetPointError(200,0,0);
   gre->SetPoint(201,1.479856e+09,0.6351672);
   gre->SetPointError(201,0,0);
   gre->SetPoint(202,1.48072e+09,0.5911335);
   gre->SetPointError(202,0,0);
   gre->SetPoint(203,1.481584e+09,0.5982466);
   gre->SetPointError(203,0,0);
   gre->SetPoint(204,1.482448e+09,0.6182422);
   gre->SetPointError(204,0,0);
   gre->SetPoint(205,1.483312e+09,0.5680948);
   gre->SetPointError(205,0,0);
   gre->SetPoint(206,1.484176e+09,0.547421);
   gre->SetPointError(206,0,0);
   gre->SetPoint(207,1.48504e+09,0.5526463);
   gre->SetPointError(207,0,0);
   gre->SetPoint(208,1.485904e+09,0.5602304);
   gre->SetPointError(208,0,0);
   gre->SetPoint(209,1.486768e+09,0.542891);
   gre->SetPointError(209,0,0);
   gre->SetPoint(210,1.487632e+09,0.5412762);
   gre->SetPointError(210,0,0);
   gre->SetPoint(211,1.488496e+09,0.5362303);
   gre->SetPointError(211,0,0);
   gre->SetPoint(212,1.48936e+09,0.530684);
   gre->SetPointError(212,0,0);
   gre->SetPoint(213,1.490224e+09,0.5209526);
   gre->SetPointError(213,0,0);
   gre->SetPoint(214,1.491084e+09,0.5609076);
   gre->SetPointError(214,0,0);
   gre->SetPoint(215,1.491948e+09,0.5480959);
   gre->SetPointError(215,0,0);
   gre->SetPoint(216,1.492812e+09,0.560292);
   gre->SetPointError(216,0,0);
   gre->SetPoint(217,1.493676e+09,0.5506812);
   gre->SetPointError(217,0,0);
   gre->SetPoint(218,1.49454e+09,0.5086816);
   gre->SetPointError(218,0,0);
   gre->SetPoint(219,1.495404e+09,0.4968665);
   gre->SetPointError(219,0,0);
   gre->SetPoint(220,1.496268e+09,0.512569);
   gre->SetPointError(220,0,0);
   gre->SetPoint(221,1.497132e+09,0.4734198);
   gre->SetPointError(221,0,0);
   gre->SetPoint(222,1.497996e+09,0.4882427);
   gre->SetPointError(222,0,0);
   gre->SetPoint(223,1.49886e+09,0.5004135);
   gre->SetPointError(223,0,0);
   gre->SetPoint(224,1.499724e+09,0.4856445);
   gre->SetPointError(224,0,0);
   gre->SetPoint(225,1.500588e+09,0.5221591);
   gre->SetPointError(225,0,0);
   gre->SetPoint(226,1.501452e+09,0.5533591);
   gre->SetPointError(226,0,0);
   gre->SetPoint(227,1.502316e+09,0.5178106);
   gre->SetPointError(227,0,0);
   gre->SetPoint(228,1.50318e+09,0.5548726);
   gre->SetPointError(228,0,0);
   gre->SetPoint(229,1.504044e+09,0.5258191);
   gre->SetPointError(229,0,0);
   gre->SetPoint(230,1.504908e+09,0.5566511);
   gre->SetPointError(230,0,0);
   gre->SetPoint(231,1.505772e+09,0.5493937);
   gre->SetPointError(231,0,0);
   gre->SetPoint(232,1.506636e+09,0.5418431);
   gre->SetPointError(232,0,0);
   gre->SetPoint(233,1.5075e+09,0.5305301);
   gre->SetPointError(233,0,0);
   gre->SetPoint(234,1.508364e+09,0.5117946);
   gre->SetPointError(234,0,0);
   gre->SetPoint(235,1.509228e+09,0.5036915);
   gre->SetPointError(235,0,0);
   gre->SetPoint(236,1.510096e+09,0.508322);
   gre->SetPointError(236,0,0);
   gre->SetPoint(237,1.51096e+09,0.4799016);
   gre->SetPointError(237,0,0);
   gre->SetPoint(238,1.511824e+09,0.4800977);
   gre->SetPointError(238,0,0);
   gre->SetPoint(239,1.512688e+09,0.4915817);
   gre->SetPointError(239,0,0);
   gre->SetPoint(240,1.513552e+09,0.4687388);
   gre->SetPointError(240,0,0);
   gre->SetPoint(241,1.514416e+09,0.4780762);
   gre->SetPointError(241,0,0);
   gre->SetPoint(242,1.51528e+09,0.4720574);
   gre->SetPointError(242,0,0);
   gre->SetPoint(243,1.516144e+09,0.4496347);
   gre->SetPointError(243,0,0);
   gre->SetPoint(244,1.517008e+09,0.467826);
   gre->SetPointError(244,0,0);
   gre->SetPoint(245,1.517872e+09,0.4569878);
   gre->SetPointError(245,0,0);
   gre->SetPoint(246,1.518736e+09,0.4454163);
   gre->SetPointError(246,0,0);
   gre->SetPoint(247,1.5196e+09,0.4723267);
   gre->SetPointError(247,0,0);
   gre->SetPoint(248,1.520464e+09,0.4674277);
   gre->SetPointError(248,0,0);
   gre->SetPoint(249,1.521328e+09,0.4611087);
   gre->SetPointError(249,0,0);
   gre->SetPoint(250,1.522188e+09,0.4946676);
   gre->SetPointError(250,0,0);
   gre->SetPoint(251,1.523052e+09,0.4848858);
   gre->SetPointError(251,0,0);
   gre->SetPoint(252,1.523916e+09,0.4522585);
   gre->SetPointError(252,0,0);
   gre->SetPoint(253,1.52478e+09,0.4709078);
   gre->SetPointError(253,0,0);
   gre->SetPoint(254,1.525644e+09,0.4473639);
   gre->SetPointError(254,0,0);
   gre->SetPoint(255,1.526508e+09,0.4399223);
   gre->SetPointError(255,0,0);
   gre->SetPoint(256,1.527372e+09,0.4358919);
   gre->SetPointError(256,0,0);
   gre->SetPoint(257,1.528236e+09,0.4240532);
   gre->SetPointError(257,0,0);
   gre->SetPoint(258,1.5291e+09,0.4237049);
   gre->SetPointError(258,0,0);
   gre->SetPoint(259,1.529964e+09,0.4461389);
   gre->SetPointError(259,0,0);
   gre->SetPoint(260,1.530828e+09,0.4287989);
   gre->SetPointError(260,0,0);
   gre->SetPoint(261,1.531692e+09,0.4309999);
   gre->SetPointError(261,0,0);
   gre->SetPoint(262,1.532556e+09,0.4262581);
   gre->SetPointError(262,0,0);
   gre->SetPoint(263,1.53342e+09,0.4346749);
   gre->SetPointError(263,0,0);
   gre->SetPoint(264,1.534284e+09,0.4366274);
   gre->SetPointError(264,0,0);
   gre->SetPoint(265,1.535148e+09,0.4326804);
   gre->SetPointError(265,0,0);
   gre->SetPoint(266,1.536012e+09,0.4255903);
   gre->SetPointError(266,0,0);
   gre->SetPoint(267,1.536876e+09,0.4296251);
   gre->SetPointError(267,0,0);
   gre->SetPoint(268,1.53774e+09,0.4261889);
   gre->SetPointError(268,0,0);
   gre->SetPoint(269,1.538604e+09,0.4193401);
   gre->SetPointError(269,0,0);
   gre->SetPoint(270,1.539468e+09,0.4257465);
   gre->SetPointError(270,0,0);
   gre->SetPoint(271,1.540332e+09,0.4224597);
   gre->SetPointError(271,0,0);
   gre->SetPoint(272,1.5412e+09,0.4223409);
   gre->SetPointError(272,0,0);
   gre->SetPoint(273,1.542064e+09,0.445431);
   gre->SetPointError(273,0,0);
   gre->SetPoint(274,1.542928e+09,0.4267316);
   gre->SetPointError(274,0,0);
   gre->SetPoint(275,1.543792e+09,0.426048);
   gre->SetPointError(275,0,0);
   gre->SetPoint(276,1.544656e+09,0.4460016);
   gre->SetPointError(276,0,0);
   gre->SetPoint(277,1.54552e+09,0.4262565);
   gre->SetPointError(277,0,0);
   gre->SetPoint(278,1.546384e+09,0.430617);
   gre->SetPointError(278,0,0);
   gre->SetPoint(279,1.547248e+09,0.444267);
   gre->SetPointError(279,0,0);
   gre->SetPoint(280,1.548112e+09,0.4208695);
   gre->SetPointError(280,0,0);
   gre->SetPoint(281,1.548976e+09,0.4352631);
   gre->SetPointError(281,0,0);
   gre->SetPoint(282,1.54984e+09,0.4389808);
   gre->SetPointError(282,0,0);
   gre->SetPoint(283,1.550704e+09,0.4165196);
   gre->SetPointError(283,0,0);
   gre->SetPoint(284,1.551568e+09,0.4258504);
   gre->SetPointError(284,0,0);
   gre->SetPoint(285,1.552432e+09,0.4218989);
   gre->SetPointError(285,0,0);
   gre->SetPoint(286,1.553296e+09,0.4056066);
   gre->SetPointError(286,0,0);
   gre->SetPoint(287,1.554156e+09,0.4239624);
   gre->SetPointError(287,0,0);
   gre->SetPoint(288,1.55502e+09,0.4181039);
   gre->SetPointError(288,0,0);
   gre->SetPoint(289,1.555884e+09,0.4221209);
   gre->SetPointError(289,0,0);
   gre->SetPoint(290,1.556748e+09,0.43676);
   gre->SetPointError(290,0,0);
   gre->SetPoint(291,1.557612e+09,0.4715533);
   gre->SetPointError(291,0,0);
   gre->SetPoint(292,1.558476e+09,0.4427862);
   gre->SetPointError(292,0,0);
   gre->SetPoint(293,1.55934e+09,0.4256823);
   gre->SetPointError(293,0,0);
   gre->SetPoint(294,1.560204e+09,0.432135);
   gre->SetPointError(294,0,0);
   gre->SetPoint(295,1.561068e+09,0.4197599);
   gre->SetPointError(295,0,0);
   gre->SetPoint(296,1.561932e+09,0.4234275);
   gre->SetPointError(296,0,0);
   gre->SetPoint(297,1.562796e+09,0.4377493);
   gre->SetPointError(297,0,0);
   gre->SetPoint(298,1.56366e+09,0.4221587);
   gre->SetPointError(298,0,0);
   gre->SetPoint(299,1.564524e+09,0.4331722);
   gre->SetPointError(299,0,0);
   gre->SetPoint(300,1.565388e+09,0.4374289);
   gre->SetPointError(300,0,0);
   gre->SetPoint(301,1.566252e+09,0.4281844);
   gre->SetPointError(301,0,0);
   gre->SetPoint(302,1.567116e+09,0.4505192);
   gre->SetPointError(302,0,0);
   gre->SetPoint(303,1.56798e+09,0.4318687);
   gre->SetPointError(303,0,0);
   gre->SetPoint(304,1.568844e+09,0.4292462);
   gre->SetPointError(304,0,0);
   gre->SetPoint(305,1.569708e+09,0.4341738);
   gre->SetPointError(305,0,0);
   gre->SetPoint(306,1.570572e+09,0.4223397);
   gre->SetPointError(306,0,0);
   gre->SetPoint(307,1.571436e+09,0.418876);
   gre->SetPointError(307,0,0);
   av1 = 0.;
   av2 = 0.;
   av3 = 0.;
   n1 = 0;
   n2 = 0;
   n3 = 0;
   for (Int_t i=0; i<gre->GetN(); ++i) {
      //time_t ttime = gre->GetPointX(i);
      //char* dt = ctime(&ttime);
      //cout << "   " << gre->GetPointX(i)<< "   " << dt;
      if (gre->GetPointX(i) < date_26052016) {
         av1 += gre->GetPointY(i);
         n1+=1;
      }
      if (gre->GetPointX(i) < date_19052018) {
         av2 += gre->GetPointY(i);
         n2+=1;
      }
      if (gre->GetPointX(i) < date_30112019) {
         av3 += gre->GetPointY(i);
         n3+=1;
      }
   }
   printf("mu_THUL   %.2f MV (%d pts)    %.2f MV (%d pts)    %.2f MV (%d pts)\n", av1/n1*1.e3,n1, av2/n2*1.e3,n2, av3/n3*1.e3,n3);
   if (is_all_NM)
      multigraph->Add(gre,"L");

   multigraph->Draw("AL");
   multigraph->GetXaxis()->SetTitle("GMT date");
   multigraph->GetXaxis()->SetTimeDisplay(1);
   multigraph->GetXaxis()->SetTimeFormat("%Y/%m/%d%F1970-01-01 00:00:00s0 GMT");
   multigraph->GetXaxis()->CenterTitle(true);
   multigraph->GetXaxis()->SetNdivisions(706);
   multigraph->GetXaxis()->SetLabelFont(132);
   multigraph->GetXaxis()->SetLabelSize(0.05);
   multigraph->GetXaxis()->SetTitleSize(0.055);
   multigraph->GetXaxis()->SetTitleOffset(1.1);
   multigraph->GetXaxis()->SetTitleFont(132);
   multigraph->GetYaxis()->SetTitle("<#phi>_{#Delta} (t)   [GV]");
   multigraph->GetYaxis()->CenterTitle(true);
   multigraph->GetYaxis()->SetLabelFont(132);
   multigraph->GetYaxis()->SetLabelOffset(0);
   multigraph->GetYaxis()->SetLabelSize(0.05);
   multigraph->GetYaxis()->SetTitleSize(0.06);
   multigraph->GetYaxis()->SetTitleOffset(0.875);
   multigraph->GetYaxis()->SetTitleFont(132);
   multigraph->SetMinimum(0.375);
   multigraph->SetMaximum(0.975);
   TText *text = new TText(0.115,0.96,"(http://lpsc.in2p3.fr/crdb)");
   text->SetNDC();
   text->SetTextFont(92);
   text->SetTextSize(0.035);
   text->Draw();
   TLatex *   tex = new TLatex(0.15,0.9,"#Delta = 10 days");
   tex->SetNDC();
   tex->SetTextFont(92);
   tex->SetTextSize(0.04);
   tex->SetLineWidth(2);
   tex->Draw();


   TLegend *leg = new TLegend(0.65,0.43,0.92,0.84,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.05);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(1);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *entry=leg->AddEntry("NULL","NM station (<#phi>_{period})","h");
   entry->SetLineColor(1);
   entry->SetLineStyle(1);
   entry->SetLineWidth(1);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(22);
   if (is_all_NM) {
      entry=leg->AddEntry("KERG_countrates_timeres864000s","KERG (634 MV)","L");
      entry->SetLineColor(1);
      entry->SetLineStyle(1);
      entry->SetLineWidth(2);
      entry->SetMarkerColor(1);
      entry->SetMarkerStyle(21);
      entry->SetMarkerSize(1);
      entry->SetTextColor(1);
      entry->SetTextFont(132);
      entry->SetTextSize(0.045);
   }
   if (is_all_NM) {
      entry=leg->AddEntry("NEWK_countrates_timeres864000s","NEWK (599 MV)","L");
      ci = TColor::GetColor("#ff0000");
      entry->SetLineColor(ci);
      entry->SetLineStyle(1);
      entry->SetLineWidth(2);
      entry->SetMarkerColor(1);
      entry->SetMarkerStyle(21);
      entry->SetMarkerSize(1);
      ci = TColor::GetColor("#ff0000");
      entry->SetTextColor(ci);
      entry->SetTextFont(132);
      entry->SetTextSize(0.045);
   }
   entry=leg->AddEntry("OULU_countrates_timeres864000s","OULU (610 MV)","L");
   ci = TColor::GetColor("#0000ff");
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   ci = TColor::GetColor("#0000ff");
   entry->SetTextColor(ci);
   entry->SetTextFont(132);
   entry->SetTextSize(0.045);
   if (is_all_NM) {
      entry=leg->AddEntry("SOPO_countrates_timeres864000s","SOPO (618 MV)","L");
      ci = TColor::GetColor("#00cc00");
      entry->SetLineColor(ci);
      entry->SetLineStyle(1);
      entry->SetLineWidth(2);
      entry->SetMarkerColor(1);
      entry->SetMarkerStyle(21);
      entry->SetMarkerSize(1);
      ci = TColor::GetColor("#00cc00");
      entry->SetTextColor(ci);
      entry->SetTextFont(132);
      entry->SetTextSize(0.045);
   }
   if (is_all_NM) {
      entry=leg->AddEntry("TERA_countrates_timeres864000s","TERA (614 MV)","L");
      ci = TColor::GetColor("#ff9933");
      entry->SetLineColor(ci);
      entry->SetLineStyle(1);
      entry->SetLineWidth(2);
      entry->SetMarkerColor(1);
      entry->SetMarkerStyle(21);
      entry->SetMarkerSize(1);
      ci = TColor::GetColor("#ff9933");
      entry->SetTextColor(ci);
      entry->SetTextFont(132);
      entry->SetTextSize(0.045);
   }
   if (is_all_NM) {
      entry=leg->AddEntry("THUL_countrates_timeres864000s","THUL (639 MV)","L");
      ci = TColor::GetColor("#cc00ff");
      entry->SetLineColor(ci);
      entry->SetLineStyle(1);
      entry->SetLineWidth(2);
      entry->SetMarkerColor(1);
      entry->SetMarkerStyle(21);
      entry->SetMarkerSize(1);
      ci = TColor::GetColor("#cc00ff");
      entry->SetTextColor(ci);
      entry->SetTextFont(132);
      entry->SetTextSize(0.045);
   }
   leg->Draw();


   data_pad->Modified();
   phi_series->cd();
  
// ------------>Primitives in pad: logophidb_pad
   TPad *logophidb_pad = new TPad("logophidb_pad", "logophidb_pad",0.77,0.83,0.92,0.93);
   logophidb_pad->Draw();
   logophidb_pad->cd();
   logophidb_pad->Range(-0.4444444,-0.07692308,1.777778,1.461538);
   logophidb_pad->SetFillColor(0);
   logophidb_pad->SetBorderMode(0);
   logophidb_pad->SetBorderSize(0);
   logophidb_pad->SetLeftMargin(0.);
   logophidb_pad->SetRightMargin(0.);
   logophidb_pad->SetTopMargin(0.);
   logophidb_pad->SetBottomMargin(0.);
   logophidb_pad->SetFrameLineColor(0);
   logophidb_pad->SetFrameBorderMode(0);
   logophidb_pad->SetFrameLineColor(0);
   logophidb_pad->SetFrameBorderMode(0);

/* XPM */
 char *xpm_phi_logo_jpg_1[] = {
/* columns rows colors chars-per-pixel */
"99 26 136 2",
"   c #09475D",
" . c #114F5F",
" X c #0E525E",
" o c #10505E",
" O c #0C4D61",
" + c #134C62",
" @ c #0F5360",
" # c #1A5968",
" $ c #275D6C",
" % c #255F71",
" & c #1B637A",
" * c #2A626E",
" = c #2A6672",
" - c #3B6F76",
" ; c #3F747F",
" : c #41727D",
" > c #4804AC",
" , c #4903B0",
" < c #4B10B2",
" 1 c #5616B4",
" 2 c #5C20BD",
" 3 c #6A2EB9",
" 4 c #6D3DBC",
" 5 c #6A3AC1",
" 6 c #733DC0",
" 7 c #146382",
" 8 c #296D8B",
" 9 c #3F7382",
" 0 c #26779E",
" q c #2B78A0",
" w c #7743BF",
" e c #4D7D8D",
" r c #507E8C",
" t c #7443C4",
" y c #944FCA",
" u c #8355CF",
" i c #9B5AD0",
" p c #A855CE",
" a c #AB54D2",
" s c #BC5ED5",
" d c #8C62CE",
" f c #926ACE",
" g c #956DD2",
" h c #9372CF",
" j c #9D79DA",
" k c #BE60D4",
" l c #A37DD8",
" z c #C35FD4",
" x c #C062D2",
" c c #C673DB",
" v c #3188AE",
" b c #3585B1",
" n c #4F808C",
" m c #54828E",
" M c #4B8193",
" N c #5B8692",
" B c #6D8E96",
" V c #65919B",
" C c #4A89A6",
" Z c #5C8EA7",
" A c #6C96A1",
" S c #789BA3",
" D c #7CA1A6",
" F c #599CC0",
" G c #49ACDC",
" H c #54AED8",
" J c #5DB2DA",
" K c #75AECD",
" L c #6BBBDF",
" P c #48ACE1",
" I c #51AAE1",
" U c #63B6E3",
" Y c #75BEE8",
" T c #76C1EB",
" R c #809DA8",
" E c #84A5AF",
" W c #8BACB1",
" Q c #90ADBB",
" ! c #8CB0B7",
" ~ c #9CB9BE",
" ^ c #AE8CD9",
" / c #B08FDD",
" ( c #A990DF",
" ) c #B59ADC",
" _ c #AC8BE0",
" ` c #AC96E0",
" ' c #B692E0",
" ] c #94B5C0",
" [ c #B9A3DB",
" { c #A3BDC7",
" } c #BBA0E5",
" | c #CF8BDC",
".  c #D18ADD",
".. c #D09CDF",
".X c #C484E2",
".o c #D089E3",
".O c #CF9BE1",
".+ c #D694E6",
".@ c #C0A9DF",
".# c #C6ACE4",
".$ c #D4A4E8",
".% c #CBBCE7",
".& c #D4BFEA",
".* c #E1AEE7",
".= c #E0B7EC",
".- c #E1BBF1",
".; c #ACC3C9",
".: c #B3C7CC",
".> c #B6CED1",
"., c #BDD0D5",
".< c #81C1E3",
".1 c #92CBEA",
".2 c #9ED1EE",
".3 c #ACD6EC",
".4 c #BADDEE",
".5 c #C0D1D7",
".6 c #CFC0EA",
".7 c #D5C7EF",
".8 c #D8C7F0",
".9 c #CADDE3",
".0 c #DDD0EF",
".q c #DDD5F1",
".w c #E0CFED",
".e c #E0CEF5",
".r c #E1DCEF",
".t c #E3DEF5",
".y c #C1E0EF",
".u c #D4E2E2",
".i c #CCE8F5",
".p c #D0EAFA",
".a c #E3E9EF",
".s c #E5E1F7",
".d c #F2EBFC",
".f c #ECF5EF",
".g c #EDF4F5",
".h c #FFFFFF",
".h.h.h.h.h.h.h.h.h.h.h.h.h.d.t.t.t.t.t.t.t.t.r.s.d.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h.h",
".h.h.h.h.h.h.h.h.h.h.d.t.t.h.h.h.h.h.d.t.q.r.t.t.s.t.t.s ^ 6 4 6 4 6 4 6 4 }.h.h.d.h.d.h.h.h.h.h.h.h.h.h ~       e         O - D R.>.f.h.h.h.h.h.h.h.h.h.h.h.h   N *       r           9 B W.f.h.h.h.h",
".h.h.h.h.h.h.h.h.d.q.d.h.h.h.h.8 ) ^ }.#.%.%.% } ^ /.%.7 j 1 > , > , > > 2 '.r.t.s.d.s.t.0.t.h.h.h.h.h.h.;       # e           e A   . !.h.h.h.h.h.h.h.h.h.h.h B @       - =           N      .:.h.h.h",
".h.h.h.h.h.h.h.t.s.h.h.h.d.# }.7.s.h.h.h.h.h.t.q.7.7.%.# ' [ l < > , 3 ^ ) ' [ ' ) }.#.7.h.h.t.t.h.h.h.h.5 -       B             W     - e.5.h.h.h.h.h.h.h.h.h #         V           V O        .0.h.h",
".h.h.h.h.h.h.q.h.h.h.h.# }.d.h.h.h.h.7 ^ u t t w t t t w u u t > , > 3 t t u d j '.t.h.8 ).8.h.h.t.h.h.h ~ r #     # e         r # V   e e : Q.h.h.h.h.h.h.h.h         e .         N       # e r #.u.h",
".h.h.h.h.h.t.h.h.h.d (.8.h.h.h.h.t d t u [.e.h.h.h.h ^ 1 > , > , > , > > , > 3 g t w ^.h.h.%.#.h.h.q.h.h ~   m       e         B     N S *    .;.h.h.h.h.h.h.h         e         N #   . N m       D.h",
".h.h.h.h.t.h.h.h.d '.s.h.h.h.h } w g.7.h.h.h.h.h } 3 > , > > , > > , > , > > , 1.@ } u f.h.h.%.8.h.d.s.h ~   - -     =.:.: { ~ B X   B S       #.g.h.h.h.h.h.h       e #   E.:.:.9.; R e           e.h",
".h.h.h.t.h.h.h.h _.s.h.h.h.h ) t ).h.h.h.h.h.h u , > , > , > > , > , > > , > , > ,.7.q t /.h.h ^.h.h.t.h ~     V     %.h.h.h.h.h.s V - W         V.h.h.h.h.h.h     @ B    .,.h.h.h.h.h m           -.h",
".h.h.t.h.h.h.h.#.q.h.h.h.h.% t.#.h.h.h.h.h.d 5 > > , > , 6 ^ 4 > , t w , > , > > , 1.h } t.d.h.%.t.h.s.h ~       n   %.h.h.h.h.h.h.h D = B       N.f.h.h.h.h.h     e      .,.h.h.h.h.h ~         - S.h",
".h.d.s.h.h.h.t.%.h.h.h.h.h t ).h.h.h.h.h.h t > , > , 3.6.h.h 1 > ,.#.h.t 3 > , > , > ).h u '.h.s.%.h.d.s ~       - = $.h.h.h.h.h.h.h.h & 8 C & Z # ].h.h.h.h.h   # e   e m.a.h.h.h.h.h N     o N $ m.h",
".h.t.h.h.h.h ).s.h.h.h.h ' u.h.h.h.h.h.h ^ > , > , 1.h.h.h.h , > >.8.h.h.t > , > > , u.h ^ g.h.h.#.h.h.t ~         V %.h.h.h.h.h.h.h.h Y P G P P G.<.h.h.h.h.h   V e B # A.:.g.a.g.a S     = B     ~.h",
".h.s.h.h.h.s '.h.h.h.h.h u ^.h.h.h.h.h.d < > , > ,.#.h.h.h.q > , >.d.h.h.h u , > , > t.h ' u.h.h }.h.h.t.: #       # B.h.h.h.h.h.h.h.h.2 P P G P P L.h.h.h.h.h N S $   e #               e ;     =.h.h",
".t.h.h.h.h.8.7.h.h.h.h.h t.%.h.h.h.h.h.# > , > > 1.h.h.h.h.# > > 1.h.h.h.h ' > > , > u.h ' u.h.h.#.h.h.t ~ r B @     Z.h.h.h.h.h.h.h.h.3 P P G P P H.h.h.h.h.h H 7   - -               A .     =.h.h.h",
".t.h.h.h.h.%.s.h.h.h.h.s t.&.h.h.h.h.h.$ p a p a.O.h.h.h.h.& a p.X.h.h.h.h.- p a p a...h ^ g.h.d.%.h.h.s ~     e M b H.h.h.h.h.h.h.h.h.3 P P G P P H.h.h.h.h.h P P b M             - m         V.g.h.h",
".t.h.h.h.h.%.d.h.h.h.h.h t.%.h.h.h.h.h.+ k z k x.e.h.h.h.h.+ x k.*.h.h.h.h.+ x k x s.t.h u }.h.7.8.h.d.h ~     7 G P H.h.h.h.h.h.h.h.h.3 P P G P P J.h.h.h.h.h P P G G 7       # m %             #.5.h",
".t.h.h.h.h.%.s.h.h.h.h.h u ^.h.h.h.h.h.+ k z k x.=.h.h.h.h.o k x.e.h.h.h.h x k x s x.h.8 w.s.h ).d.h.t.h ~   0 P G P H.h.h.h.h.h.h.h.h.1 P G P P G Y.h.h.h.h.h P P G P G 0 $ - D = - #             =.h",
".t.h.h.h.h.q.&.h.h.h.h.h.# t.d.h.h.h.h.$ z k x s |.h.h.h.h c k z.d.h.h.h.e s x k x.=.h g h.h.s ).h.h.t.h ~ q G P G P H.h.h.h.h.h.h.h.h U G P P G P.<.h.h.h.h.h P P G P P G.i.h.h.h.h.h.;           e.>",
".t.h.h.h.h.h (.h.h.h.h.h.h g d.d.h.h.h.e x k z k x.=.h.h.h x s c.h.h.h.e x k x s.+.h.# t.0.h }.d.h.d.s.h.3 P G P G P H.h.h.h.h.h.h.h.y P P G P G P.y.h.h.h.h.h P P G P P G.i.h.h.h.h.h.h B     e m   N",
".t.h.h.h.h.h.8.%.h.h.h.h.h.s t d.d.h.h.h c k z k x k.$.h.e x k c.h.d.o k x s x |.h.8 t ).h.7.%.h.h.q.h.h.3 P G P G P H.h.h.h.h.h.h.g I G P P G P H.h.h.h.h.h.h P P G P P G.p.h.h.h.h.h.h V - V +     -",
".s.d.h.h.h.h.h.#.7.h.h.h.h.h.s d t ).t.h.d x k x s x k x x k x x c x k z k x.+.h.% t l.h.s ).h.h.d.s.h.h.3 P G P P G H.h.h.h.h.g.1 P G P G P P G.3.h.h.h.h.h.h P P G P P G.p.h.h.h.h.h.g B *         -",
".h.t.h.h.h.h.h.h }.#.h.h.h.h.h.h } t w u l / k s x k z k x k z k x s x k x.e.r j t ^.h.d (.d.h.h.t.h.h.h.3 P G P P G P.<.< U H P G P P G P P G U.h.h.h.h.h.h.h P P G P P G T.<.< K V { -             N",
".h.d.t.h.h.h.h.h.h.8 ).%.s.h.h.h.h.h.& ` h u t y a k x s x k x s x k p i l u t d.%.h.q ).s.h.h.t.h.h.h.h.3 P G P P G P P G P G P G P P G P P J.p.h.h.h.h.h.h.h P P G P P G P P G P M                .:",
".h.h.d.t.h.h.h.h.h.h.h.s.% ' [.#.%.7.8.7.%.&.% ' [ '.#.O k x s | l f j ^ ).#.s.s.7 '.%.h.h.h.t.h.h.h.h.h.3 P G P P G P P G P P G P P G P G U.g.h.h.h.h.h.h.h.h P P G P P G P P G P v           = e V.h",
".h.h.h.h.q.s.h.h.h.h.h.h.h.h.h.d.t.q.7.8.r.t.s.s.t.8.r.+ k s x.$.7.% ' ^ ^ ( ^ ).7.h.h.h.d.q.h.h.h.h.h.h.3 P G P P G P P G P P G P P G P.<.h.h.h.h.h.h.h.h.h.h P P G P P G P P G P G N N B N m - #.a.h",
".h.h.h.h.h.d.t.t.s.h.h.h.h.h.h.h.h.h.s.s.t.r.t.s.t c x k z k x s x.O.r.s.d.h.h.h.h.h.d.q.s.h.h.h.h.h.h.h.3 P G P G P G P P G P G P H.<.p.h.h.h.h.h.h.h.h.h.h.h P G P G P G P G P P G 0         B.g.h.h",
".h.h.h.h.h.h.h.h.h.s.t.q.w.q.7.t.t.s.d.h.h.h.h.h.e. .X. .X. .X |.o.$.h.h.t.7.q.7.8.r.d.h.h.h.h.h.h.h.h.h.4 U L L L U L L U Y.<.1.i.h.h.h.h.h.h.h.h.h.h.h.h.h.h U L L U L L L U L L U F e B ~.g.h.h.h.h"
};


   TImage *phi_logo_jpg_ = TImage::Create();
   phi_logo_jpg_->SetImageBuffer(xpm_phi_logo_jpg_1, TImage::kXpm);
   phi_logo_jpg_->Draw();
   logophidb_pad->Modified();
   phi_series->cd();
  
// ------------>Primitives in pad: logocrdb_pad
   TPad *logocrdb_pad = new TPad("logocrdb_pad", "logocrdb_pad",0,0.91,0.08,0.985);
   logocrdb_pad->Draw();
   logocrdb_pad->cd();
   logocrdb_pad->Range(-0.1875,-0,1.0625,1);
   logocrdb_pad->SetFillColor(0);
   logocrdb_pad->SetFillStyle(4000);
   logocrdb_pad->SetBorderMode(0);
   logocrdb_pad->SetBorderSize(0);
   logocrdb_pad->SetLeftMargin(0.15);
   logocrdb_pad->SetRightMargin(0.05);
   logocrdb_pad->SetTopMargin(0);
   logocrdb_pad->SetBottomMargin(0);
   logocrdb_pad->SetFrameFillStyle(4000);
   logocrdb_pad->SetFrameLineColor(0);
   logocrdb_pad->SetFrameBorderMode(0);
   logocrdb_pad->SetFrameFillStyle(4000);
   logocrdb_pad->SetFrameLineColor(0);
   logocrdb_pad->SetFrameBorderMode(0);

/* XPM */
 char *xpm_crdb_logo_jpg_2[] = {
/* columns rows colors chars-per-pixel */
"47 12 74 1",
"  c #0D4E5E",
". c #10505E",
"X c #074A60",
"o c #1F556B",
"O c #265E6E",
"+ c #2B5E72",
"@ c #2C606D",
"# c #2C6470",
"$ c #3A6D7A",
"% c #3A707C",
"& c #41707A",
"* c #FF5958",
"= c #FF635E",
"- c #FF6463",
"; c #FF706F",
": c #FF7F7F",
"> c #236480",
", c #3E7381",
"< c #487A86",
"1 c #517A8C",
"2 c #3084A6",
"3 c #4E8186",
"4 c #56878D",
"5 c #5A8995",
"6 c #648E97",
"7 c #6C969A",
"8 c #4397BC",
"9 c #6E95A0",
"0 c #7699A4",
"q c #729FB0",
"w c #7CAFBA",
"e c #3C99C6",
"r c #4A9EC8",
"t c #4EA3CC",
"y c #4BADDF",
"u c #6DBADF",
"i c #4CACE2",
"p c #58AFE4",
"a c #52B0E5",
"s c #6AB8E6",
"d c #74BBE6",
"f c #7BC1E9",
"g c #85A3AE",
"h c #8CAAB8",
"j c #90ACB3",
"k c #9DB4B9",
"l c #A1BABE",
"z c #FF8787",
"x c #FF989F",
"c c #FFA7A7",
"v c #FFAEB0",
"b c #FFBCBC",
"n c #9BBAC1",
"m c #A4BEC4",
"M c #AAC1C2",
"N c #B9C7CD",
"B c #BAD0D2",
"V c #92CDEE",
"C c #ACD7ED",
"Z c #C5D6D9",
"A c #FFCAC8",
"S c #FFCBD2",
"D c #FFD9D9",
"F c #C8DBE2",
"G c #D3DCE4",
"H c #D3E0E3",
"J c #CCE7F6",
"K c #DAE9F0",
"L c #E5EEED",
"P c #FFE3E6",
"I c #E7EFF0",
"U c #FFF0EF",
"Y c #EDF8F6",
"T c #FFFFFF",
"TTTb:-*;xPTTTT::-:;:xTTTHO5#@1nMTTTTTm4#5@+70LT",
"TP:*******bTTT*******-TTH$ <  0.hHTTT0 @+ %oO5L",
"T-**cDPb:**ATT**bPUS=*vTZ< <60oh$OYTT9 <$7g<$ g",
"c**DTTTTTzzDTT**ATTTx*xTZ <%TTTh< mTT9$ojTT0 oj",
":*xTTTTTTTTTTT**bTTD-*cTZ O7TTTKrtrTT004mBN$,$l",
"**ATTTTTTTTTTT*******-UTH<#qTTTTiyiTTC>4   5 6T",
"**ATTTTTTTTTTT**-***zPTTZX8sTTTTiyiTTVi2 #<  oZ",
":*zTTTTTTTTTTT**AP-*cTTTFeiuTTTJiysTTViiVTYk +4",
"b**ATTTTT:-ATT**ATb**DTTJiysTTYpyiCTTViiCTTI3O ",
"T:**xAAc-**DTT**ATTz*:TTKiyadsyiisTTTViisdw<  o",
"TTz******-ATTT**ATTT-*zTKiyiiyiyfYTTTViiyie&$<B",
"TTTDz--:bTTTTTz:STTTA:zDKsussfVKTTTTTCsssus<7GT"
};


   TImage *crdb_logo_jpg_ = TImage::Create();
   crdb_logo_jpg_->SetImageBuffer(xpm_crdb_logo_jpg_2, TImage::kXpm);
   //crdb_logo_jpg_->Draw();
   logocrdb_pad->Modified();
   phi_series->cd();



   phi_series->cd();
   phi_series->Modified();
   phi_series->cd();
   phi_series->SetSelected(phi_series);
}

